Partitioning of multiple brain metastases improves dose gradients in single-isocenter radiosurgery

Background: A growing number of cancer patients with brain metastases can benefit from stereotactic radiosurgery (SRS) thanks to recent advances in systemic therapies. With an increasing patient load, single-isocenter treatments on widely available C-arm linear accelerators are an attractive option. However, the planning of such treatments is challenging for multi-target cases due to the island blocking problem, which occurs when the multi-leaf collimator cannot conform to all targets simultaneously. Purpose: We propose a multi-target partitioning algorithm that mitigates excessive exposure of normal tissue caused by the island blocking problem. Methods: The algorithm divides (partitions) the set of targets into subsets to treat with separate arc passes, optimizing both subsets and collimator angles to minimize island blocking. The algorithm was incorporated into a fully automated treatment planning script and evaluated on 20 simulated patient cases, each with 10 brain metastases and 21 Gy prescriptions. It was also retrospectively evaluated on six clinical cases. Results: Partitioning significantly improved the gradient index, global efficiency index, and brain V12Gy compared to simultaneous treatment of all metastases. For example, the average gradient index improved from 5.9 to 3.3, global efficiency index from 0.32 to 0.46, and normal brain V12Gy from 49 cm3 to 26 cm3 between 3 and 9 arcs. The proposed algorithm outperformed baselines in utilizing a limited number of arcs. All target partitioning strategies increased the total number of monitor units (MUs). Conclusions: The dose gradient in single-isocenter VMAT plans can be substantially improved by treating a smaller subset of metastases at a time. This requires more MUs and arcs, implying a trade-off between delivery time and plan quality which can be explored using the algorithm proposed in this paper.

==> anc/simulated_metastases.csv <==
Patient index,PTV name,PTV volume [cm3],PTV radius [cm],PTV x relatve isocenter [cm],PTV y relatve isocenter [cm],PTV z relatve isocenter [cm]
1,PTV 1,9.07,1.30,-5.44,-2.13,0.26
1,PTV 2,7.48,1.23,-2.77,2.76,-3.60
1,PTV 3,2.74,0.87,-1.95,1.13,-1.81
1,PTV 4,1.33,0.69,-0.67,-1.20,-3.69
1,PTV 5,0.65,0.54,5.14,-1.69,1.97
1,PTV 6,0.46,0.48,-2.47,-1.90,0.70
1,PTV 7,0.42,0.47,2.18,1.08,-1.08
1,PTV 8,0.35,0.44,2.51,-0.27,5.57
1,PTV 9,0.24,0.39,1.84,1.49,-2.01
1,PTV 10,0.07,0.26,1.62,0.75,3.68
2,PTV 1,7.85,1.24,0.60,0.22,-0.40
2,PTV 2,1.70,0.74,-1.02,-1.63,-2.83
2,PTV 3,0.83,0.59,-3.09,-3.77,-2.53
2,PTV 4,0.52,0.51,1.03,1.72,1.07
2,PTV 5,0.32,0.43,-2.61,1.92,0.19
2,PTV 6,0.29,0.42,-0.00,2.09,0.57
2,PTV 7,0.25,0.39,1.11,3.64,-0.30
2,PTV 8,0.20,0.37,-0.22,1.25,3.45
2,PTV 9,0.11,0.30,2.71,-0.96,-2.28
2,PTV 10,0.08,0.27,1.50,-4.47,3.04
3,PTV 1,8.21,1.32,-6.76,0.97,1.70
3,PTV 2,1.55,0.72,-1.88,2.65,-5.25
3,PTV 3,1.00,0.62,4.76,0.00,-1.43
3,PTV 4,0.84,0.59,3.19,-1.57,-1.41
3,PTV 5,0.80,0.58,-3.08,2.08,1.59
3,PTV 6,0.63,0.54,-1.16,1.36,-0.37
3,PTV 7,0.57,0.52,0.31,-0.92,3.95
3,PTV 8,0.49,0.49,-1.12,-5.09,0.74
3,PTV 9,0.41,0.47,2.60,-3.95,-0.19
3,PTV 10,0.10,0.30,2.99,4.46,0.69
4,PTV 1,2.18,0.81,2.84,2.94,2.68
4,PTV 2,1.92,0.77,-0.43,-3.01,-0.23
4,PTV 3,1.69,0.74,-2.10,5.11,0.26
4,PTV 4,1.36,0.69,-4.60,-4.75,1.31
4,PTV 5,0.95,0.61,2.53,2.19,-5.42
4,PTV 6,0.52,0.51,-5.05,-3.17,1.06
4,PTV 7,0.40,0.46,1.70,3.31,-0.25
4,PTV 8,0.26,0.40,3.04,3.26,-2.35
4,PTV 9,0.23,0.38,-2.03,-3.37,1.85
4,PTV 10,0.14,0.33,4.11,-2.50,1.09
5,PTV 1,6.42,1.20,-3.69,2.09,-5.65
5,PTV 2,1.57,0.72,-1.69,-0.18,3.29
5,PTV 3,1.13,0.65,1.05,1.44,4.86
5,PTV 4,1.02,0.63,3.09,2.60,-5.57
5,PTV 5,0.65,0.54,1.82,1.48,-3.04
5,PTV 6,0.59,0.52,-2.49,-5.83,1.18
5,PTV 7,0.59,0.52,3.48,4.20,2.03
5,PTV 8,0.43,0.47,0.91,-3.91,3.34
5,PTV 9,0.29,0.42,2.73,-2.33,1.34
5,PTV 10,0.21,0.38,-5.29,0.39,-1.86
6,PTV 1,7.81,1.23,-4.19,0.43,-0.73
6,PTV 2,3.88,0.98,2.10,-3.61,3.87
6,PTV 3,2.92,0.89,-0.50,2.79,-2.33
6,PTV 4,2.28,0.82,-0.28,0.78,2.50
6,PTV 5,1.17,0.66,0.71,3.45,-5.03
6,PTV 6,0.60,0.53,-2.33,-1.99,0.15
6,PTV 7,0.52,0.50,1.03,6.14,-1.26
6,PTV 8,0.30,0.42,-3.24,-2.45,1.64
6,PTV 9,0.15,0.33,5.22,-2.07,1.95
6,PTV 10,0.05,0.24,1.46,-3.47,-0.75
7,PTV 1,8.42,1.26,2.95,0.22,-1.23
7,PTV 2,3.35,0.93,-1.66,2.36,-0.63
7,PTV 3,1.93,0.78,3.68,-2.74,0.60
7,PTV 4,1.49,0.71,-0.93,2.69,3.22
7,PTV 5,0.92,0.61,-2.19,-1.00,0.46
7,PTV 6,0.89,0.60,2.12,4.80,1.58
7,PTV 7,0.88,0.60,-4.43,-2.16,-1.25
7,PTV 8,0.50,0.50,2.46,-0.79,-3.00
7,PTV 9,0.34,0.44,0.07,-4.01,1.04
7,PTV 10,0.12,0.31,-2.07,0.63,-0.79
8,PTV 1,11.51,1.40,2.00,-2.34,-0.71
8,PTV 2,7.94,1.29,-4.47,1.64,-2.84
8,PTV 3,3.70,0.96,-0.15,0.24,-2.75
8,PTV 4,3.17,0.91,-1.75,-4.45,2.70
8,PTV 5,2.48,0.84,-1.96,2.28,3.57
8,PTV 6,0.99,0.62,-3.45,0.90,-0.08
8,PTV 7,0.21,0.38,-2.17,3.44,1.25
8,PTV 8,0.17,0.35,4.95,-2.19,0.56
8,PTV 9,0.09,0.29,2.32,2.12,-2.58
8,PTV 10,0.06,0.26,4.58,-1.62,0.85
9,PTV 1,0.89,0.60,3.17,2.25,-3.70
9,PTV 2,0.87,0.60,4.25,1.05,2.23
9,PTV 3,0.66,0.54,1.84,-4.07,-0.66
9,PTV 4,0.62,0.53,-3.52,5.23,0.99
9,PTV 5,0.56,0.51,0.86,3.02,4.37
9,PTV 6,0.48,0.49,-1.03,1.36,0.54
9,PTV 7,0.48,0.49,-3.85,-0.25,-1.77
9,PTV 8,0.40,0.46,-5.90,0.60,0.50
9,PTV 9,0.23,0.39,1.62,-7.22,0.09
9,PTV 10,0.15,0.33,2.57,-1.96,-2.59
10,PTV 1,4.57,1.07,-4.17,-3.55,3.20
10,PTV 2,2.24,0.81,-0.24,-4.50,4.35
10,PTV 3,1.97,0.78,0.61,-7.39,3.20
10,PTV 4,1.25,0.67,3.64,3.00,-4.45
10,PTV 5,1.02,0.63,-3.79,2.34,-2.06
10,PTV 6,0.89,0.60,-1.39,3.53,-1.34
10,PTV 7,0.88,0.60,2.10,2.73,1.49
10,PTV 8,0.72,0.56,5.58,2.18,-0.45
10,PTV 9,0.37,0.45,0.84,4.97,-3.54
10,PTV 10,0.14,0.33,-3.25,-3.33,-0.36
11,PTV 1,8.10,1.30,1.74,0.28,-3.55
11,PTV 2,1.52,0.72,4.83,1.61,-0.88
11,PTV 3,1.32,0.69,-4.51,2.23,-2.13
11,PTV 4,0.88,0.60,0.38,-2.04,4.19
11,PTV 5,0.62,0.53,-2.55,-0.31,4.30
11,PTV 6,0.59,0.53,1.21,-2.44,7.44
11,PTV 7,0.49,0.49,-2.17,-0.20,-1.32
11,PTV 8,0.46,0.48,0.31,-0.99,-2.30
11,PTV 9,0.25,0.39,-3.16,0.58,-3.39
11,PTV 10,0.05,0.23,3.95,1.21,-2.44
12,PTV 1,2.36,0.83,-1.05,2.47,2.65
12,PTV 2,1.63,0.73,-4.59,1.49,2.55
12,PTV 3,1.21,0.66,1.92,1.06,-1.28
12,PTV 4,0.89,0.60,3.63,-0.81,-0.07
12,PTV 5,0.76,0.57,4.71,2.07,0.34
12,PTV 6,0.42,0.47,-3.84,1.27,-4.37
12,PTV 7,0.39,0.46,-6.20,-2.31,-0.84
12,PTV 8,0.33,0.43,4.11,-4.16,1.69
12,PTV 9,0.15,0.33,0.50,4.50,-0.19
12,PTV 10,0.12,0.31,0.80,-5.57,-0.50
13,PTV 1,5.26,1.08,5.09,-2.02,-0.05
13,PTV 2,5.24,1.08,0.24,2.64,3.16
13,PTV 3,5.20,1.15,0.10,-7.79,4.24
13,PTV 4,2.72,0.87,-0.74,0.51,1.56
13,PTV 5,2.35,0.83,2.85,0.20,6.15
13,PTV 6,1.61,0.75,-0.74,-0.29,-5.12
13,PTV 7,1.45,0.73,0.01,2.74,-4.60
13,PTV 8,0.84,0.59,3.40,1.49,-3.46
13,PTV 9,0.37,0.45,-6.11,1.00,-0.31
13,PTV 10,0.25,0.40,-4.09,1.37,-1.58
14,PTV 1,6.95,1.19,-1.89,3.41,-0.26
14,PTV 2,3.67,0.96,1.77,0.51,-3.84
14,PTV 3,1.16,0.66,1.92,1.22,-1.80
14,PTV 4,1.11,0.65,0.24,-3.00,2.82
14,PTV 5,1.06,0.64,4.43,-2.87,1.70
14,PTV 6,0.98,0.62,-1.78,2.83,3.51
14,PTV 7,0.81,0.58,-3.01,-2.88,1.08
14,PTV 8,0.45,0.48,-2.21,5.06,1.25
14,PTV 9,0.15,0.34,-0.99,-2.66,-1.16
14,PTV 10,0.09,0.28,1.51,-1.62,-3.29
15,PTV 1,1.37,0.69,1.76,-6.00,2.60
15,PTV 2,1.20,0.66,-1.47,-1.20,-3.55
15,PTV 3,0.72,0.56,-0.35,0.55,-5.10
15,PTV 4,0.60,0.53,3.50,-0.15,-3.28
15,PTV 5,0.60,0.53,-4.23,-4.03,4.05
15,PTV 6,0.50,0.49,-2.11,-2.09,4.89
15,PTV 7,0.48,0.49,2.14,1.01,2.27
15,PTV 8,0.24,0.39,2.41,1.78,-0.99
15,PTV 9,0.23,0.39,2.19,4.88,0.91
15,PTV 10,0.12,0.31,-3.85,5.25,-1.80
16,PTV 1,1.69,0.74,2.64,2.88,1.92
16,PTV 2,1.04,0.63,0.05,-1.58,1.53
16,PTV 3,1.03,0.63,0.06,-2.75,4.45
16,PTV 4,0.96,0.62,0.01,-2.03,-1.69
16,PTV 5,0.43,0.47,3.27,2.11,-3.81
16,PTV 6,0.41,0.47,-3.09,-0.32,-5.01
16,PTV 7,0.34,0.44,-2.63,-4.30,-1.47
16,PTV 8,0.30,0.42,-3.09,2.92,0.85
16,PTV 9,0.20,0.37,-2.76,1.36,1.94
16,PTV 10,0.15,0.33,5.54,1.71,1.28
17,PTV 1,11.06,1.38,-1.73,-1.77,0.86
17,PTV 2,3.99,0.99,2.22,-0.64,1.14
17,PTV 3,3.45,0.94,4.26,0.36,-0.26
17,PTV 4,1.98,0.78,-5.32,0.54,-1.49
17,PTV 5,1.26,0.67,-0.09,-4.76,-0.23
17,PTV 6,1.07,0.64,0.28,-4.05,1.50
17,PTV 7,0.77,0.57,-2.35,2.89,1.69
17,PTV 8,0.56,0.52,-0.34,-0.14,0.93
17,PTV 9,0.51,0.50,3.46,2.45,-1.66
17,PTV 10,0.10,0.30,-0.40,5.12,-2.47
18,PTV 1,3.32,0.93,-4.85,1.95,-0.67
18,PTV 2,2.52,0.85,1.07,0.20,1.63
18,PTV 3,1.98,0.78,1.90,1.35,-0.55
18,PTV 4,1.57,0.72,0.29,-4.44,-0.26
18,PTV 5,1.48,0.71,-0.00,1.97,4.35
18,PTV 6,1.09,0.64,-3.58,1.73,-2.31
18,PTV 7,0.99,0.62,4.03,3.05,-3.65
18,PTV 8,0.75,0.57,5.83,-4.59,-0.81
18,PTV 9,0.58,0.52,-3.73,-1.59,-1.98
18,PTV 10,0.40,0.46,-0.97,0.38,4.25
19,PTV 1,3.44,0.94,2.66,3.81,1.12
19,PTV 2,1.88,0.77,0.27,2.36,-4.19
19,PTV 3,1.23,0.67,-2.70,-2.33,1.77
19,PTV 4,1.18,0.66,-2.09,5.10,1.06
19,PTV 5,0.66,0.54,5.51,-5.33,1.26
19,PTV 6,0.58,0.52,-2.00,-2.62,-2.18
19,PTV 7,0.54,0.51,-4.96,2.44,1.74
19,PTV 8,0.43,0.47,3.53,-3.11,-0.11
19,PTV 9,0.42,0.47,-4.94,1.18,-0.98
19,PTV 10,0.16,0.34,4.73,-1.50,0.53
20,PTV 1,3.02,0.90,0.48,4.08,-2.18
20,PTV 2,2.80,0.88,3.39,-5.37,2.38
20,PTV 3,1.79,0.76,3.23,5.19,2.00
20,PTV 4,1.70,0.74,1.76,0.84,-3.20
20,PTV 5,1.40,0.70,0.74,-1.57,0.50
20,PTV 6,1.39,0.71,-4.59,4.73,1.79
20,PTV 7,1.13,0.65,4.66,-3.65,-2.06
20,PTV 8,0.27,0.41,-4.30,1.27,-1.57
20,PTV 9,0.24,0.39,-3.92,-1.12,1.27
20,PTV 10,0.07,0.25,-1.46,-4.37,1.10

